End-to-End Multi-Track Reconstruction using Graph Neural Networks at Belle II

We present the study of an end-to-end multi-track reconstruction algorithm for the central drift chamber of the Belle II experiment at the SuperKEKB collider using Graph Neural Networks for an unknown number of particles. The algorithm uses detector hits as inputs without pre-filtering to simultaneously predict the number of track candidates in an event and their kinematic properties. In a second step, we cluster detector hits for each track candidate to pass to a track fitting algorithm. Using a realistic full detector simulation including beam-induced backgrounds and detector noise taken from actual collision data, we find significant improvements in track finding efficiencies for tracks in a variety of different event topologies compared to the existing baseline algorithm used in Belle II. For events with a hypothetical long-lived massive particle with a mass in the GeV-range decaying uniformly along its flight direction into two charged particles, the GNN achieves a combined track finding and fitting efficiency of 85.4% with a fake rate of 2.5%, compared to 52.2% and 4.1% for the baseline algorithm. This is the first end-to-end multi-track machine learning algorithm for a drift chamber detector that has been utilized in a realistic particle physics environment.

==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

